Self-learning analytical interatomic potential describing laser-excited silicon

We develop an electronic-temperature dependent interatomic potential $\Phi (T_\text{e})$ for unexcited and laser-excited silicon. The potential is designed to reproduce ab initio molecular dynamics simulations by requiring force- and energy matching for each time step. $\Phi (T_\text{e})$ has a simple and flexible analytical form, can describe all relevant interactions and is applicable for any kind of boundary conditions (bulk, thin films, clusters). Its overall shape is automatically adjusted by a self-learning procedure, which finally finds the global minimum in the parameter space. We show that $\Phi (T_\text{e})$ can reproduce all thermal and nonthermal features provided by ab initio simulations. We apply the potential to simulate laser-excited Si nanoparticles and find critical damping of their breathing modes due to nonthermal melting.

==> anc/calc_Si_Phi_of_Te_module.f90 <==
module calc_Si_Phi_of_Te_module
implicit none

contains


pure subroutine calc_Si_Phi_of_Te(NumAt, MaxNumNeib, PBC, BoxLength, coord, Te, force, energy, info)
implicit none
integer, intent(in)                                  :: NumAt      !number of atoms
integer, intent(in)                                  :: MaxNumNeib !maximal number of neighbors considered for internal neigbor list
logical, dimension(1:3), intent(in)                  :: PBC        !sets, if periodic bondary conditions are used for x,y,z
real*8, dimension(1:3), intent(in)                   :: BoxLength  !orhorombic box lengths in x,y,z direction for periodic bondary conditions
real*8, dimension(1:3,1:NumAt), intent(in)           :: coord      !cartesian coordinates of each atom
real*8, intent(in)                                   :: Te         !electronic temperature in K, fitted interval: [316,31577]
real*8, dimension(1:3,1:NumAt), intent(out)          :: force      !force on each atom
real*8, intent(out)                                  :: energy     !total Helmholtz free energy of the system
integer, intent(out)                                 :: info       !=0, if everthing is OK
                                                                   !>0, if atom with number info has more neigbors than MaxNumNeib
                                                                   !<0, if atom with number info has neighbor with zero distance
integer, parameter :: Nrhorho =    2
integer, parameter :: Nrrho   =    2
integer, parameter :: Nr2     =   10
integer, parameter :: Nr3     =    3
integer, parameter :: Nt3     =    3
integer, parameter :: NC      =   23
integer, parameter :: deg     =    5
integer, parameter :: deg0    =   13
real*8, parameter  :: TeLimit =   0.4500000000000000D+04
real*8, parameter  :: ITeEnd  =   0.3166815367385156D-04
real*8, parameter  :: Rcrho   =   0.4800000000000000D+01
real*8, parameter  :: Rc2     =   0.6300000000000000D+01
real*8, parameter  :: Rc3     =   0.4200000000000000D+01
real*8, parameter  :: maxRc   =   0.6300000000000000D+01
real*8, parameter  :: maxRc2  =   0.3969000000000000D+02
real*8, parameter  :: mIRcrho =  -0.2083333333333333D+00
real*8, parameter  :: mIRc2   =  -0.1587301587301587D+00
real*8, parameter  :: mIRc3   =  -0.2380952380952381D+00
real*8, dimension(0:deg,1:Nrhorho,2:Nrrho)   :: a_rho
real*8, dimension(0:deg,2:Nr2)               :: a_2
real*8, dimension(0:deg,2:Nr3,2:Nr3,0:Nt3)   :: a_3
real*8, dimension(0:deg0)                    :: a_0
real*8                                  :: Phi_0
real*8, dimension(1:Nrhorho,2:Nrrho)    :: c_rho
real*8, dimension(2:Nr2)                :: c_2
real*8, dimension(2:Nr3,2:Nr3,0:Nt3)    :: c_3
real*8, dimension(1:3)               :: IBoxLength
real*8, dimension(1:3)               :: vecrij,vecrik
real*8, dimension(0:deg0)            :: sTepower
integer                              :: iAt,jAt,kAt, jh,kh, NumNeibiAt
integer                              :: k,q,q1,q2,q3
real*8                               :: sTe
real*8                               :: arhoi, dfcrhodrij, rhoij
real*8, dimension(2:Nrrho)           :: rhoi,rhoiforcefactor
real*8                               :: rij,rik, Irij,Irik, cosijk
real*8                               :: aij,aik
real*8, dimension(1:Nrhorho,2:Nrrho) :: arhoipower
real*8, dimension(1:max(Nr2,Nr3))    :: aijpower
real*8, dimension(1:Nr3)             :: aikpower
real*8, dimension(1:Nt3)             :: cosijkpower
real*8, dimension(1:3)               :: Rnij,Rnik
real*8, dimension(1:3)               :: dcosijkdRi,dcosijkdRj,dcosijkdRk
real*8                               :: dphiijdcosijk
real*8                               :: dphiijdrij,dphiijdrik,dphiijdrhoi
integer, dimension(1:MaxNumNeib)     :: iAtNeibList
real*8, dimension(1:5,1:MaxNumNeib)  :: iAtDistToNeibList

info = 0

a_rho( 0, 1, 2) =  -0.1412262983679012D+02
a_rho( 1, 1, 2) =   0.4281787542511518D+02
a_rho( 2, 1, 2) =  -0.4697252731437094D+02
a_rho( 3, 1, 2) =  -0.7493281009820818D+01
a_rho( 4, 1, 2) =   0.5093417432665006D+02
a_rho( 5, 1, 2) =  -0.2606904578705468D+02
a_rho( 0, 2, 2) =   0.1519735958989176D+02
a_rho( 1, 2, 2) =  -0.7624266961990332D+02
a_rho( 2, 2, 2) =   0.1804665806797663D+03
a_rho( 3, 2, 2) =  -0.2278226100549010D+03
a_rho( 4, 2, 2) =   0.1431629751486510D+03
a_rho( 5, 2, 2) =  -0.3477060990244733D+02
 
a_2( 0, 2) =  -0.6520293016626231D+00
a_2( 1, 2) =   0.9263145348756682D+01
a_2( 2, 2) =  -0.5001860516186312D+02
a_2( 3, 2) =   0.1155573495482946D+03
a_2( 4, 2) =  -0.1145296697238741D+03
a_2( 5, 2) =   0.4070541743793047D+02
a_2( 0, 3) =  -0.1905892968696107D+02
a_2( 1, 3) =  -0.4000896801121548D+03
a_2( 2, 3) =   0.2167054474385950D+04
a_2( 3, 3) =  -0.4520344376992492D+04
a_2( 4, 3) =   0.4095429027095528D+04
a_2( 5, 3) =  -0.1352353651492161D+04
a_2( 0, 4) =   0.5467692573768149D+03
a_2( 1, 4) =   0.6319963557138927D+04
a_2( 2, 4) =  -0.3538565501268434D+05
a_2( 3, 4) =   0.7179486358495138D+05
a_2( 4, 4) =  -0.6285846789112664D+05
a_2( 5, 4) =   0.2009940178644893D+05
a_2( 0, 5) =  -0.5494993486571056D+04
a_2( 1, 5) =  -0.4881403604046129D+05
a_2( 2, 5) =   0.2839406628854044D+06
a_2( 3, 5) =  -0.5737289684708941D+06
a_2( 4, 5) =   0.4963772629293298D+06
a_2( 5, 5) =  -0.1566547348230452D+06
a_2( 0, 6) =   0.2738619180817966D+05
a_2( 1, 6) =   0.2103875786215407D+06
a_2( 2, 6) =  -0.1261022767879761D+07
a_2( 3, 6) =   0.2555763805152974D+07
a_2( 4, 6) =  -0.2204123174652548D+07
a_2( 5, 6) =   0.6922172144176015D+06
a_2( 0, 7) =  -0.7586143348591871D+05
a_2( 1, 7) =  -0.5293864289659158D+06
a_2( 2, 7) =   0.3245873448714370D+07
a_2( 3, 7) =  -0.6616167171392628D+07
a_2( 4, 7) =   0.5709449194165035D+07
a_2( 5, 7) =  -0.1791097758146723D+07
a_2( 0, 8) =   0.1194827320775645D+06
a_2( 1, 8) =   0.7756538434166367D+06
a_2( 2, 8) =  -0.4831404940600696D+07
a_2( 3, 8) =   0.9911649991019821D+07
a_2( 4, 8) =  -0.8574228738826662D+07
a_2( 5, 8) =   0.2692171338208133D+07
a_2( 0, 9) =  -0.1010034849006081D+06
a_2( 1, 9) =  -0.6146878328937819D+06
a_2( 2, 9) =   0.3865581630436001D+07
a_2( 3, 9) =  -0.7978309715581790D+07
a_2( 4, 9) =   0.6923565007733512D+07
a_2( 5, 9) =  -0.2178041480873681D+07
a_2( 0,10) =   0.3585802715853241D+05
a_2( 1,10) =   0.2039559058996713D+06
a_2( 2,10) =  -0.1288401579561786D+07
a_2( 3,10) =   0.2672708202599574D+07
a_2( 4,10) =  -0.2326924031597388D+07
a_2( 5,10) =   0.7337551947111315D+06
 
a_3( 0, 2, 2, 0) =  -0.4847421229361884D+00
a_3( 1, 2, 2, 0) =  -0.9064497327471875D+01
a_3( 2, 2, 2, 0) =   0.4195253445644072D+02
a_3( 3, 2, 2, 0) =  -0.7305497231731916D+02
a_3( 4, 2, 2, 0) =   0.6217313143125576D+02
a_3( 5, 2, 2, 0) =  -0.2097351497283519D+02
a_3( 0, 2, 3, 0) =   0.1090871501933382D+02
a_3( 1, 2, 3, 0) =   0.3264765937249545D+02
a_3( 2, 2, 3, 0) =  -0.2348217943280090D+03
a_3( 3, 2, 3, 0) =   0.4451285659393394D+03
a_3( 4, 2, 3, 0) =  -0.3845900653481767D+03
a_3( 5, 2, 3, 0) =   0.1280882507268060D+03
a_3( 0, 3, 3, 0) =  -0.2902284510889654D+02
a_3( 1, 3, 3, 0) =  -0.2041313098273523D+02
a_3( 2, 3, 3, 0) =   0.3384734083135786D+03
a_3( 3, 3, 3, 0) =  -0.6867184472557018D+03
a_3( 4, 3, 3, 0) =   0.5936382436778445D+03
a_3( 5, 3, 3, 0) =  -0.1933687892649961D+03
a_3( 0, 2, 2, 1) =   0.2218863126453800D+02
a_3( 1, 2, 2, 1) =  -0.3511667676557752D+02
a_3( 2, 2, 2, 1) =  -0.1050017064384501D+03
a_3( 3, 2, 2, 1) =   0.3254299225751882D+03
a_3( 4, 2, 2, 1) =  -0.3021512932716885D+03
a_3( 5, 2, 2, 1) =   0.9611477592899519D+02
a_3( 0, 2, 3, 1) =  -0.1202523728213418D+03
a_3( 1, 2, 3, 1) =   0.1590473566940743D+03
a_3( 2, 2, 3, 1) =   0.7490460487602713D+03
a_3( 3, 2, 3, 1) =  -0.2216092059388979D+04
a_3( 4, 2, 3, 1) =   0.2126623677530680D+04
a_3( 5, 2, 3, 1) =  -0.7074557564318389D+03
a_3( 0, 3, 3, 1) =   0.1680694907732119D+03
a_3( 1, 3, 3, 1) =  -0.1619109986014284D+03
a_3( 2, 3, 3, 1) =  -0.1315349849311643D+04
a_3( 3, 3, 3, 1) =   0.3702732037467797D+04
a_3( 4, 3, 3, 1) =  -0.3605916310904113D+04
a_3( 5, 3, 3, 1) =   0.1228414516119264D+04
a_3( 0, 2, 2, 2) =  -0.1943150270936240D+02
a_3( 1, 2, 2, 2) =   0.4217886047043383D+02
a_3( 2, 2, 2, 2) =   0.9676342961262266D+01
a_3( 3, 2, 2, 2) =  -0.1417000747045025D+03
a_3( 4, 2, 2, 2) =   0.1575236357519025D+03
a_3( 5, 2, 2, 2) =  -0.5459524598460172D+02
a_3( 0, 2, 3, 2) =   0.9631440875905808D+02
a_3( 1, 2, 3, 2) =  -0.1735881144648543D+03
a_3( 2, 2, 3, 2) =  -0.1578185422027070D+03
a_3( 3, 2, 3, 2) =   0.7512913739374038D+03
a_3( 4, 2, 3, 2) =  -0.7029416240939096D+03
a_3( 5, 2, 3, 2) =   0.2125814140431206D+03
a_3( 0, 3, 3, 2) =  -0.7735618271306666D+02
a_3( 1, 3, 3, 2) =   0.1565771434869349D+03
a_3( 2, 3, 3, 2) =   0.3148607409840957D+03
a_3( 3, 3, 3, 2) =  -0.1179994114209454D+04
a_3( 4, 3, 3, 2) =   0.1097635606912971D+04
a_3( 5, 3, 3, 2) =  -0.3355206189985470D+03
a_3( 0, 2, 2, 3) =  -0.6547268868579603D+02
a_3( 1, 2, 2, 3) =   0.1020539201982044D+03
a_3( 2, 2, 2, 3) =   0.4256122274080264D+03
a_3( 3, 2, 2, 3) =  -0.1403056155433119D+04
a_3( 4, 2, 2, 3) =   0.1437507288781851D+04
a_3( 5, 2, 2, 3) =  -0.5049936267214849D+03
a_3( 0, 2, 3, 3) =   0.3364478975054557D+03
a_3( 1, 2, 3, 3) =  -0.5071785679276446D+03
a_3( 2, 2, 3, 3) =  -0.2093078845530787D+04
a_3( 3, 2, 3, 3) =   0.6834032394511218D+04
a_3( 4, 2, 3, 3) =  -0.6988053202021819D+04
a_3( 5, 2, 3, 3) =   0.2453909442391083D+04
a_3( 0, 3, 3, 3) =  -0.4207863237575120D+03
a_3( 1, 3, 3, 3) =   0.6029818975920139D+03
a_3( 2, 3, 3, 3) =   0.2804769917008819D+04
a_3( 3, 3, 3, 3) =  -0.8941733844780931D+04
a_3( 4, 3, 3, 3) =   0.9095825149102751D+04
a_3( 5, 3, 3, 3) =  -0.3187199344808961D+04
 
a_0( 0) =  -0.1029053073634485D+03
a_0( 1) =  -0.1039211234869336D+02
a_0( 2) =   0.0000000000000000D+00 !not used
a_0( 3) =   0.0000000000000000D+00 !not used
a_0( 4) =  -0.1063895939480689D+01
a_0( 5) =   0.1242445546522690D+02
a_0( 6) =  -0.1836079400589800D+03
a_0( 7) =   0.8168890825831209D+03
a_0( 8) =  -0.1946461335040292D+04
a_0( 9) =   0.2899847639318518D+04
a_0(10) =  -0.2817243233767186D+04
a_0(11) =   0.1750311646929685D+04
a_0(12) =  -0.6352011995590163D+03
a_0(13) =   0.1028010483510037D+03

!scale Te to calculate potential coefficients
sTe = Te * ITeEnd
sTepower(1) = sTe
do k = 2, deg
   sTepower(k) = sTepower(k-1) * sTe
enddo

do q2 = 2, Nrrho
   do q1 = 1, Nrhorho
      c_rho(q1,q2) = a_rho(0,q1,q2)
      do k = 1, deg
         c_rho(q1,q2) = c_rho(q1,q2) + a_rho(k,q1,q2) * sTepower(k)
      enddo
   enddo
enddo

do q = 2, Nr2
   c_2(q) = a_2(0,q)
   do k = 1, deg
      c_2(q) = c_2(q) + a_2(k,q) * sTepower(k)
   enddo
enddo

do q3 = 0, Nt3
   do q2 = 2, Nr3
      do q1 = 2, q2
         c_3(q1,q2,q3) = a_3(0,q1,q2,q3)
         do k = 1, deg
            c_3(q1,q2,q3) = c_3(q1,q2,q3) + a_3(k,q1,q2,q3) * sTepower(k)
         enddo
      enddo
   enddo
enddo

!scale Te to calcuate Phi_0
sTe = (Te - TeLimit) * ITeEnd
Phi_0 = a_0(0) + a_0(1) * sTe
if (Te .gt. TeLimit) then
   sTepower(1) = sTe
   do k = 2, deg0
      sTepower(k) = sTepower(k-1) * sTe
   enddo
   
   do k = 4, deg0
      Phi_0 = Phi_0 + a_0(k) * sTepower(k)
   enddo
endif

if (PBC(1)) then
   IBoxLength(1) = 1.d0 / BoxLength(1)
endif
if (PBC(2)) then
   IBoxLength(2) = 1.d0 / BoxLength(2)
endif
if (PBC(3)) then
   IBoxLength(3) = 1.d0 / BoxLength(3)
endif

force(1:3,1:NumAt) = 0.d0
energy             = NumAt * Phi_0 !consider Helmholtz free energy of isolated atoms

do iAt = 1, NumAt
   !determine for atom iAt the neighbors and save the corresponding distances in a list*********
   NumNeibiAt = 0
   do jAt = 1, NumAt
      if (jAt .ne. iAt) then

         Rnij(1:3) = coord(1:3,iAt) - coord(1:3,jAt)
         !take periodic boundary conditions into account
         if (PBC(1)) Rnij(1) = Rnij(1) - NINT(Rnij(1) * IBoxLength(1)) * BoxLength(1)
         if (PBC(2)) Rnij(2) = Rnij(2) - NINT(Rnij(2) * IBoxLength(2)) * BoxLength(2)
         if (PBC(3)) Rnij(3) = Rnij(3) - NINT(Rnij(3) * IBoxLength(3)) * BoxLength(3)

         rij = Rnij(1)*Rnij(1) + Rnij(2)*Rnij(2) + Rnij(3)*Rnij(3)
         if (rij .lt. maxRc2) then
               NumNeibiAt = NumNeibiAt + 1
               if (NumNeibiAt .gt. MaxNumNeib) then
                  info = iAt
                  return
               endif

               iAtNeibList(NumNeibiAt) = jAt
               rij = sqrt(rij)
               Irij = 1.d0 / rij

               iAtDistToNeibList(1:3,NumNeibiAt) = Rnij(1:3) * Irij
               iAtDistToNeibList(  4,NumNeibiAt) = rij
               iAtDistToNeibList(  5,NumNeibiAt) = Irij
         else if (rij .eq. 0.d0) then
            info = -iAt
            return
         endif !rij .lt. maxRc2
      endif !jAt .ne. iAt
   enddo !do jAt = 1, NumAt
   if (NumNeibiAt .lt. MaxNumNeib) then
      iAtNeibList(NumNeibiAt+1) = 0
   endif
   !******************************************************************************************
   !calculate rhoi, arhoi and energy of Phi_rho####################################################
   if (Nrhorho .ge. 1) then
      rhoi(2:Nrrho) = 0.d0
      do jh = 1, MaxNumNeib
         if (iAtNeibList(jh) .eq. 0) exit !do over jh
         if (iAtDistToNeibList(4,jh) .lt. Rcrho) then
            jAt = iAtNeibList(jh)

            !Rnij(1:3) = iAtDistToNeibList(1:3,jh)
            rij = iAtDistToNeibList(  4,jh)
            !Irij      = iAtDistToNeibList(  5,jh)

            aij = 1.d0 + mIRcrho * rij
            rhoij = aij*aij
            rhoi(2) = rhoi(2) + rhoij
            do q2 = 3, Nrrho
               rhoij = rhoij * aij
               rhoi(q2) = rhoi(q2) + rhoij
            enddo
         endif !iAtDistToNeibList(4,jh) .lt. Rcrho
      enddo !jh = 1, MaxNumNeib

      do q2 = 2, Nrrho
         arhoi = rhoi(q2) / (1.d0 + rhoi(q2))
         rhoiforcefactor(q2) = q2 * mIRcrho / ((1.d0 + rhoi(q2)) * (1.d0 + rhoi(q2)))
      
         arhoipower(1,q2) = arhoi
         do q1 = 2, Nrhorho
            arhoipower(q1,q2) = arhoipower(q1-1,q2) * arhoi
         enddo

         !consider energy of Phi_rho(rhoi)---------------------------------------------------------
         do q1 = 1, Nrhorho
            energy = energy + c_rho(q1,q2) * arhoipower(q1,q2)
         enddo
         !-----------------------------------------------------------------------------------------
      enddo !q1 = 2, Nrrho
   endif !Nrhorho .ge. 1
   !###############################################################################################

   do jh = 1, MaxNumNeib
      if (iAtNeibList(jh) .eq. 0) exit !do over jh
      if (iAtDistToNeibList(4,jh) .lt. maxRc) then
         jAt = iAtNeibList(jh)

         Rnij(1:3) = iAtDistToNeibList(1:3,jh)
         rij       = iAtDistToNeibList(  4,jh)
         Irij      = iAtDistToNeibList(  5,jh)

         !force for Phi_rho(rhoi)****************************************************************************************
         if (Nrhorho .ge. 1 .and.  rij .lt. Rcrho) then
            aij = 1.d0 + mIRcrho * rij
            dfcrhodrij = 1.d0
            do q2 = 2, Nrrho
               !* q2 * mIRcrho is in rhoiforcefactor included
               dfcrhodrij = dfcrhodrij * aij
      
               dphiijdrhoi = c_rho(1,q2)
               do q1 = 2, Nrhorho
                  dphiijdrhoi = dphiijdrhoi + c_rho(q1,q2) * q1 * arhoipower(q1-1,q2)
               enddo

               dphiijdrhoi = dphiijdrhoi * rhoiforcefactor(q2) * dfcrhodrij

               vecrij(1:3) = dphiijdrhoi * Rnij(1:3)

               force(1:3,iAt) = force(1:3,iAt) - vecrij(1:3)
               force(1:3,jAt) = force(1:3,jAt) + vecrij(1:3)
            enddo !q2 = 2, Nrrho
         endif !Nrhorho .ge. 1 .and. rij .lt. Rcrho
         !***************************************************************************************************************

         !Phi_2(rij)*****************************************************************************************************
         if (Nr2 .ge. 2 .and. iAt .lt. jAt .and.  rij .lt. Rc2) then
            aij = 1.d0 + mIRc2 * rij

            aijpower(1) = aij
            do q = 2, Nr2
               aijpower(q) = aijpower(q-1) * aij
            enddo

            dphiijdrij = 0.d0
            do q = 2, Nr2
               energy     = energy     + c_2(q)*  aijpower(q)
               dphiijdrij = dphiijdrij + c_2(q)*q*aijpower(q-1)
            enddo

            dphiijdrij =  dphiijdrij * mIRc2

            vecrij(1:3) = dphiijdrij * Rnij(1:3)

            force(1:3,iAt) = force(1:3,iAt) - vecrij(1:3)              
            force(1:3,jAt) = force(1:3,jAt) + vecrij(1:3)
         endif !iAt .lt. jAt .and. Nr2 .ge. 2 .and. rij .lt. Rc2
         !***************************************************************************************************************

         if (Nr3 .ge. 2 .and. rij .lt. Rc3) then           
            do kh = 1, MaxNumNeib
               if (iAtNeibList(kh) .eq. 0) exit !do over kh
                  kAt = iAtNeibList(kh)

                  if (kAt .ne. jAt .and. iAtDistToNeibList(4,kh) .lt. Rc3) then
                     Rnik(1:3) = iAtDistToNeibList(1:3,kh)
                     rik       = iAtDistToNeibList(  4,kh)
                     Irik      = iAtDistToNeibList(  5,kh)

                     !cos(thetaijk) and derivatives----------------------------------------------------------------
	             cosijk =  dot_product(Rnij, Rnik)

                     dcosijkdRi(1:3) = Rnij(1:3)*Irik + Rnik(1:3)*Irij - cosijk * (Rnij(1:3)*Irij + Rnik(1:3)*Irik)
                     dcosijkdRj(1:3) = cosijk * Rnij(1:3)*Irij - Rnik(1:3)*Irij
                     dcosijkdRk(1:3) = cosijk * Rnik(1:3)*Irik - Rnij(1:3)*Irik

                     cosijkpower(1) = cosijk
                     do q3 = 2, Nt3
                        cosijkpower(q3) = cosijkpower(q3-1) * cosijk
                     enddo
                     !---------------------------------------------------------------------------------------------

                     !Phi_3(rij,rik,cos(thetaijk))**********************************************************************************
                     if (Nr3 .ge. 2 .and. rij .lt. Rc3 .and. rik .lt. Rc3) then
                        aij = 1.d0 + mIRc3 * rij
                        aik = 1.d0 + mIRc3 * rik
                        
                        aijpower(1) = aij
                        aikpower(1) = aik
                        do q1 = 2, Nr3
                           aijpower(q1) = aijpower(q1-1) * aij
                           aikpower(q1) = aikpower(q1-1) * aik
                        enddo

                        dphiijdrij = 0.d0
                        dphiijdrik = 0.d0
                        dphiijdcosijk = 0.d0
                        do q3 = 0, Nt3
                           do q2 = 2, Nr3
                              do q1 = 2, q2
                                 if (q3 .eq. 0) then
                                    energy     = energy     + c_3(q1,q2,q3)*   aijpower(q1)  *   aikpower(q2)  
                                    dphiijdrij = dphiijdrij + c_3(q1,q2,q3)*q1*aijpower(q1-1)*   aikpower(q2)
                                    dphiijdrik = dphiijdrik + c_3(q1,q2,q3)*    aijpower(q1) *q2*aikpower(q2-1)
                                 else !q3 .ge. 1
                                    energy     = energy     + c_3(q1,q2,q3)*   aijpower(q1)  *   aikpower(q2)  *cosijkpower(q3)
                                    dphiijdrij = dphiijdrij + c_3(q1,q2,q3)*q1*aijpower(q1-1)*   aikpower(q2)  *cosijkpower(q3)
                                    dphiijdrik = dphiijdrik + c_3(q1,q2,q3)*   aijpower(q1)  *q2*aikpower(q2-1)*cosijkpower(q3)
                                    if (q3 .eq. 1) then 
                                       dphiijdcosijk = dphiijdcosijk &
                                                       + c_3(q1,q2,q3)*aijpower(q1)*aikpower(q2)
                                    else if (q3 .ge. 2) then
                                       dphiijdcosijk = dphiijdcosijk &
                                                       + c_3(q1,q2,q3)*aijpower(q1)*aikpower(q2)*q3*cosijkpower(q3-1)
                                    endif
                                 endif !q3 .eq. 0
                              enddo !q1 = 2, q2
                           enddo !q2 = 2, Nr3
                        enddo !q3 = 0, Nt3
                        
                        dphiijdrij    = dphiijdrij * mIRc3
                        dphiijdrik    = dphiijdrik * mIRc3
                        
                        vecrij(1:3) = dphiijdrij * Rnij(1:3)
                        vecrik(1:3) = dphiijdrik * Rnik(1:3)

                        force(1:3,iAt) = force(1:3,iAt) - vecrij(1:3) - vecrik(1:3) - dphiijdcosijk * dcosijkdRi(1:3)
                           
                        force(1:3,jAt) = force(1:3,jAt) + vecrij(1:3) - dphiijdcosijk * dcosijkdRj(1:3)
                         
                        force(1:3,kAt) = force(1:3,kAt) + vecrik(1:3) - dphiijdcosijk * dcosijkdRk(1:3)
                     endif !Nr3 .ge. 2 .and. rij .lt. Rc3 .and. rik .lt. Rc3
                     !**************************************************************************************************************

                  endif !kAt .ne. jAt .and. iAtDistToNeibList(4,kh) .lt. Rc3
                  
               enddo !kh = 1, MaxNumNeib
            endif !(Nr3 .ge. 2) .and. (rij .lt. Rc3)

      endif !iAtDistToNeibList(4,jh) .lt. maxRc
   enddo !jh = 1, MaxNumNeib
enddo !iAt = 1, NumAt
end subroutine calc_Si_Phi_of_Te


end module calc_Si_Phi_of_Te_module

